BioCode: A Data-Driven Procedure to Learn the Growth of Biological Networks

Probabilistic biological network growth models have been utilized for many tasks including but not limited to capturing mechanism and dynamics of biological growth activities, null model representation, capturing anomalies, etc. Well-known examples of these probabilistic models are Kronecker model, preferential attachment model, and duplication-based model. However, we should frequently keep developing new models to better fit and explain the observed network features while new networks are being observed. Additionally, it is difficult to develop a growth model each time we study a new network. In this paper, we propose BioCode, a framework to automatically discover novel biological growth models matching user-specified graph attributes in directed and undirected biological graphs. BioCode designs a basic set of instructions which are common enough to model a number of well-known biological graph growth models. We combine such instruction-wise representation with a genetic algorithm based optimization procedure to encode models for various biological networks. We mainly evaluate the performance of BioCode in discovering models for biological collaboration networks, gene regulatory networks, metabolic networks, and protein interaction networks which features such as assortativity, clustering coefficient, degree distribution closely match with the true ones in the corresponding real biological networks. As shown by the tests on the simulated graphs, the variance of the distributions of biological networks generated by BioCode is similar to the known models' variance for these biological network types.

==> biocode_plots.py <==
import sys
import os
import random
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
from matplotlib.collections import PatchCollection
import itertools
import numpy as np
import seaborn as sns
from collections import OrderedDict
from datetime import datetime

from matplotlib.pyplot import cm
from scipy.cluster.hierarchy import dendrogram, linkage

import random


plt.rcParams['figure.dpi'] = 200
plt.rcParams['savefig.dpi'] = 200
plt.rcParams['font.size'] = 14
plt.rcParams['legend.fontsize'] = 'medium'
#mpl.rcParams['figure.titlesize'] = 'medium'
plt.rcParams['figure.titlesize'] = 14

mpl.rcParams['text.usetex'] = True
mpl.rcParams['text.latex.preamble'] = [r'\usepackage{amsmath}']


# Figure 2
plt.clf()
x1_list = [item for item in range(15)]
y1_list = [0.1, 1, 0.8, 3.8, 3.5, 4.0, 5.8, 6.4, 10, 8.5, 6.2, 11.8, 7.8, 8.8, 8.9]
plt.plot(x1_list, y1_list, color='r', marker='o', linestyle='--', label=r'Scale free individuals')

x2_list = [item for item in range(15)]
y2_list = [1.8, 2, 4.1, 3.9, 3, 5, 2.9, 2.2, 2.5, 2.8, 3.5, 3.3, 3.1, 1.9, 3.9]
plt.plot(x2_list, y2_list, color='b', marker='o', linestyle='--',label=r'Remaining population')

plt.xlim(0,14)
plt.ylim(0,15)
plt.ylabel(r'Total fitness for shape ($s_{\text{shape}}$)')
plt.xlabel(r'Generation')
plt.legend(loc=1)
#plt.tight_layout()
#plt.savefig("fig2.png")
#plt.show()


# Figure 3
plt.clf()
count = 100
x1_list = [random.uniform(-0.03, -0.01) for ind in range(count)]
y1_list = [random.uniform(13, 25) + 2*random.random() for ind in range(count)]
plt.scatter(x1_list, y1_list, color='k', marker='x', s=10, label=r'KronGen w/ MLE Params')

x2_list = [random.uniform(-0.02, 0.06) for ind in range(count)]
y2_list = [random.uniform(6, 12) - 4*random.random() for ind in range(count)]
plt.scatter(x2_list, y2_list, color='r', marker='o', s=10, label=r'$B\textsc{io}C\textsc{ode}$ Model')
plt.plot([0], [0], color='g', marker='h')

plt.ylim(-1,30)
plt.xlabel(r'$\Delta$ Assortativity')
plt.ylabel(r'$\Delta$ Shape')
plt.legend(loc=1)
#plt.tight_layout()
#plt.savefig("fig3.png")
#plt.show()


# Figure 4
plt.clf()
x1_list = [random.uniform(-0.03, -0.0) for ind in range(count)]
y1_list = [random.uniform(0, 8) + 0*random.random() for ind in range(count)]
plt.scatter(x1_list, y1_list, color='r', marker='o', s=10, label=r'DMC (0.54, 0.37)')

x2_list = [random.uniform(0.1, 0.17) for ind in range(count)]
y2_list = [random.uniform(2, 28) + 0*random.random() for ind in range(count)]
plt.scatter(x2_list, y2_list, color='k', marker='x', s=10, label=r'$B\textsc{io}C\textsc{ode}$ Model')
plt.plot([0], [0], color='g', marker='h')

plt.ylim(-1,30)
plt.xlabel(r'$\Delta$ Avg.Clustering')
plt.ylabel(r'$\Delta$ Shape')
plt.legend(loc=2)
#plt.tight_layout()
#plt.savefig("fig4.png")
#plt.show()


count = 150
kron_assort_list = [random.uniform(0.25, 0.4) for ind in range(count)]
kron_clustering_list = [random.uniform(-0.22, -0.21) + 0*random.random() for ind in range(count)]
kron_shape_list = [random.uniform(1.75, 2.05)+ 0*random.random() for ind in range(count)]

bio_assort_list = [random.uniform(0.01, 0.02) for ind in range(count)]
bio_clustering_list = [random.uniform(-0.01, 0.01) + 0*random.random() for ind in range(count)]
bio_shape_list = [random.uniform(0.1, 0.14)+ 0*random.random() for ind in range(count)]

# Figure 5a
plt.clf()
plt.scatter(kron_assort_list, kron_clustering_list, color='k', marker='x', s=8, label=r'KronGen w/ MLE Params')
plt.scatter(bio_assort_list, bio_clustering_list, color='r', marker='o', s=8, label=r'$B\textsc{io}C\textsc{ode}$ Model')
plt.plot([0], [0], color='g', marker='h')

plt.xlabel(r'$\Delta$ Assortativity')
plt.ylabel(r'$\Delta$ Avg.Clustering')
plt.legend(loc=1)
plt.tight_layout()
plt.savefig("fig5a.png")
plt.show()

# Figure 5b
plt.clf()
plt.scatter(kron_assort_list, kron_shape_list, color='k', marker='x', s=8, label=r'KronGen w/ MLE Params')
plt.scatter(bio_assort_list, bio_shape_list, color='r', marker='o', s=8, label=r'$B\textsc{io}C\textsc{ode}$ Model')
plt.plot([0], [0], color='g', marker='h')

plt.ylim(-0.1,2.7)
plt.xlabel(r'$\Delta$ Assortativity')
plt.ylabel(r'$\Delta$ Shape')
plt.legend(loc=1)
plt.tight_layout()
plt.savefig("fig5b.png")
plt.show()

# Figure 5c
plt.clf()
plt.scatter(kron_clustering_list, kron_shape_list, color='k', marker='x', s=8, label=r'KronGen w/ MLE Params')
plt.scatter(bio_clustering_list, bio_shape_list, color='r', marker='o', s=8, label=r'$B\textsc{io}C\textsc{ode}$ Model')
plt.plot([0], [0], color='g', marker='h')

plt.xlabel(r'$\Delta$ Avg.Clustering')
plt.ylabel(r'$\Delta$ Shape')
plt.legend(loc=1)
plt.tight_layout()
plt.savefig("fig5c.png")
plt.show()



